Toric degenerations and Newton-Okounkov bodies

In recent times, a wide variety of combinatorics has been introduced in order to solve problems from algebraic geometry. Newton-Okounkov bodies and tropical geometry are two such combinatorial theories. As shown by Kaveh and Manon, there is a certain correspondence between these two. Building on this correspondence, and exploiting the link of both theories to toric degenerations, Harada and Escobar obtained their wall-crossing result for prime cones. This result states that moving between two adjacent prime maximal cones in a tropical variety corresponds to a mutation between the associated Newton-Okounkov bodies of these cones. In this thesis, we provide a method for applying the wall-crossing result to non-prime cones. Our approach uses a procedure developed by Bossinger, Lamboglia, Mincheva and Mohammadi in order to compute an embedding which changes a tropical variety in such a way that a non-prime cone becomes prime. Assuming that adjacent cones stay adjacent, the wall-crossing result can then be applied in this new embedding. Building on computations by Clarke, Mohammadi and Zaffalon, we show that for Gr(3,6), this approach works. We compute the new embedding and its tropicalization in this case, and study the relation between cones in the new embedding and the original embedding.

==> chapters/makeemptychapter.sh <==
#!/bin/bash
# Create the skeleton for a chapter

if (( $# != 1 ));
then
	echo "Not enough parameters given. Usage: $@ <chaptername>"
	exit 1
fi


CHAPTERNAME=$1

if [ -d $CHAPTERNAME ];
then
	echo "Chapter with name '$CHAPTERNAME' already exists. Exiting..."
	exit 1
fi

echo "Creating directory $CHAPTERNAME/..."
mkdir -p $CHAPTERNAME

echo "Creating $CHAPTERNAME/$CHAPTERNAME.tex..."
f=$CHAPTERNAME/$CHAPTERNAME.tex
echo "% !TeX root = ../../thesis.tex" > $f
echo "\\chapter{This is $CHAPTERNAME}\\label{ch:$CHAPTERNAME}" >> $f
echo "" >> $f
echo "\\ldots" >> $f
echo "" >> $f
echo "" >> $f
echo "" >> $f
echo "" >> $f
echo "%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%" >> $f
echo "% Keep the following \cleardoublepage at the end of this file, " >> $f
echo "% otherwise \includeonly includes empty pages." >> $f
echo "\\cleardoublepage" >> $f
echo "" >> $f
echo "% vim: tw=70 nocindent expandtab foldmethod=marker foldmarker={{{}{,}{}}}" >> $f

echo "Trying to create chapter Makefile ..."
MAINDIR='..'
if [ -f $MAINDIR/Makefile ];
then
    (cd $MAINDIR; make chaptermakefiles)
	echo " +-> done."
else
    echo " +-> Cannot find main Makefile. You should manually run" +
            "'make chaptermakefiles'."
fi

echo ""
echo "Ok, all done."


==> distribute.sh <==
#!/bin/bash

git describe --tags --long > VERSION
git show -s --format="%H %ci" >> VERSION

echo VERSION Makefile Makefile.settings run.py README.txt *.cls *.bib chapters *.tex *.py *.sty image >MANIFEST2;
cat MANIFEST2
cat MANIFEST2 | tr ' ' '\n' | sed -e "s/^/adsphd.src\//g" > MANIFEST; 

ADSPHDDIR=$(pwd)
cd ..

if [ ! -h adsphd.src ]; then
	ln -s $ADSPHDDIR adsphd.src
fi;

echo "TARRING"
tar -czvf $ADSPHDDIR/adsphd.src.tgz $(cat $ADSPHDDIR/MANIFEST);
rm $ADSPHDDIR/MANIFEST;
rm adsphd.src;




==> run.py <==
#!/usr/bin/env python3
# encoding: utf-8
#
# Copyright (C), 2012-2014 by Wannes Meert, KU Leuven
#
# Very naive compilation script for the ADSPHD class.
#
# No file dependency checks are performed (use TeXnicCenter, Texmaker, latexmk,
# rubber, SCons, or make if you want such a feature).
#

import glob
import os
import re
import shlex
import sys
import argparse
from collections import namedtuple

from subprocess import *

## SETTINGS ##

given_settings = {
  'mainfile':    'thesis.tex',
  'chaptersdir': 'chapters',

  'makebibliography': True,
  'makeindex':        True,
  'makeglossary':     True,
  'makenomenclature': True,

  'usebiblatex':      False,
  'biblatexbackend':  'biber', # alternative: bibtex

  'cleanext':         ['.tdo','.fls','.toc','.aux','.log','.bbl','.blg','.log',
                       '.lof','.lot','.ilg','.out','.glo','.gls','.nlo','.nls',
                       '.brf','.ist','.glg','.synctexgz','.tgz','.idx','.ind',
                       '-blx.bib','.fdb_latexmk','.synctex.gz','.run.xml',
                       '.bcf','.glsdefs','.xdy']
}

derived_settings = ['basename', 'chapters', 'cleanfiles', 'pdffile']

verbose          = 0
dry              = False


### INITIALISATION ###

def initapplications():
	"""Initialize the application commands and arguments for the different
	   platforms."""
	global apps
	# Unix and linux are the default setup
	## *NIX ##
	apps.pdflatex     = App('pdflatex',  '-interaction=nonstopmode -synctex=1 -shell-escape {basename}', verbose)
	apps.bibtex       = App('bibtex',    '--min-crossref=100 {basename}', verbose)
	apps.biber        = App('biber',     '{basename}', verbose)
	apps.glossary     = App('makeindex', '{basename}.glo -s {basename}.ist -o {basename}.gls', verbose)
	apps.nomenclature = App('makeindex', '{basename}.nlo -s nomencl.ist -o {basename}.nls', verbose)
	apps.pdfviewer    = App('acroread',  '{pdffile}', verbose)
	apps.remove       = App('rm',        '-f {cleanfiles}', verbose)

	if sys.platform == 'darwin':
		## Mac OS X ##
		apps.pdfviewer   = App('open',      '{pdffile}', verbose)

	elif sys.platform == 'win32' or sys.platform == 'cygwin':
		## Windows ##
		## TODO: does not yet work
		pass


## DERIVED SETTINGS ##

def create(*args, **kwargs):
    class DictAsObj():
        def __init__(self, *args, **kwargs):
            self.__dict__ = kwargs
            for arg in args:
                self.__dict__[arg] = None
        def __iter__(self):
            return self.__dict__.items().__iter__()
        def items(self):
            return dict(self.__dict__.items())
        def copy(self):
            return DictAsObj(**self.__dict__)
    return DictAsObj(*args, **kwargs)

settings = create(*derived_settings, **given_settings)

settings.basename = os.path.splitext(settings.mainfile)[0]
settings.chapters = [name.replace(".tex", "") for name in glob.glob('chapters/**/*.tex')]
settings.cleanfiles = " ".join([base+ext for ext in settings.cleanext for base in [settings.basename]+settings.chapters])
settings.pdffile = settings.basename+'.pdf'

apps = create('pdflatex', 'bibtex', 'biber', 'glossary', 'nomenclature', 'pdfviewer', 'remove')

## COMPILE ##

knowntargets = dict()

def target(targetname = None):
	def decorate(f):
		global knowntargets
		name = targetname if targetname else f.__name__
		knowntargets[name] = f
		return f
	return decorate


## TARGETS ##

@target()
def test():
    """Verify the settings in run.py"""
    allok = testSettings()
    if allok:
        print("Your settings appear to be consistent")
    if verbose > 0:
        for k,v in settings:
            if verbose > 1 or k not in ['cleanfiles']:
                print("{}: {}".format(k, v))
    else:
        print("(use -v to inspect).")

@target()
def pdf():
    """Alias for compile"""
    return compile()

@target()
def compile():
	"""Build thesis.pdf"""
	testSettings()
	latex()


def latex():
	global apps
	rerun = False
	print('#### LATEX ####')
	apps.pdflatex.run(settings, 'Latex failed')
	if settings.makebibliography:
		rerun = True
		if settings.usebiblatex and settings.biblatexbackend == 'biber':
			print('#### BIBER ####')
			apps.biber.run(settings, 'Biber failed')
		else:
			print('#### BIBTEX ####')
			apps.bibtex.run(settings, 'Bibtex failed')
	if settings.makeindex:
		rerun = True
		print('#### INDEX ####')
	if settings.makeglossary:
		# List of abbreviations
		rerun = True
		print('#### GLOSSARY ####')
		apps.glossary.run(settings, 'Creating glossary failed')
	if settings.makenomenclature:
		# List of symbols
		rerun = True
		print('#### NOMENCLATURE ####')
		apps.nomenclature.run(settings, 'Creating glossary failed')
	if rerun:
		print('#### LATEX ####')
		apps.pdflatex.run(settings, 'Rerunning (1) Latex failed')
		print('#### LATEX ####')
		apps.pdflatex.run(settings, 'Rerunning (2) Latex failed')


@target()
def clean():
	"""Remove the auxiliary files created by Latex."""
	global apps
	apps.remove.run(settings, 'Removing auxiliary files failed')


@target()
def realclean():
	"""Remove all files created by Latex."""
	global apps
	clean()
	newsettings = settings.copy()
	newsettings.cleanfiles += 'thesis.pdf thesis.dvi thesis.ps'
	apps.remove.run(newsettings, 'Removing pdf files failed.')

@target()
def cover():
    """Generate a cover.tex file and produce a standalone cover.pdf"""

    usersettings = dict()
    doc_re = re.compile(r"^\\documentclass")
    settings_re = [
        ('faculty', re.compile("faculty=([a-z]+)")),
        ('department', re.compile("department=([a-z]+)")),
        ('phddegree', re.compile("phddegree=([a-z]+)"))
    ]

    content = []
    doadd = False
    with open(settings.mainfile,'r') as mf:
        for line in mf:
            if "documentclass" in line:
                if doc_re.match(line) is not None:
                    for s, r in settings_re:
                        result = r.search(line)
                        if result is not None:
                            usersettings[s] = result.group(1)
            if doadd:
                content.append(line)
            if "%%% COVER: Settings" in line:
                doadd = True
            elif "%%% COVER: End" in line:
                doadd = False
    if verbose > 0:
        print('Recovered settings: ')
        print(usersettings)
    extra_usersettings = ','.join(['']+['{}={}'.format(k,v) for k,v in usersettings.items()])

    with open('cover.tex','w') as cf:
        cf.write("""% Cover.tex
\\documentclass[cam,cover{}]{{adsphd}}""".format(extra_usersettings))
        cf.write("""
\\usepackage{printlen}
\\uselengthunit{mm}
""")
        cf.write("".join(content))
        cf.write("""
% Compute total page width
\\newlength{\\fullpagewidth}
\\setlength{\\fullpagewidth}{2\\adsphdpaperwidth}
\\addtolength{\\fullpagewidth}{2\\defaultlbleed}
\\addtolength{\\fullpagewidth}{2\\defaultrbleed}
\\addtolength{\\fullpagewidth}{\\adsphdspinewidth}

\\geometry{
	paperwidth=\\fullpagewidth,
	paperheight=\\adsphdpaperheight,
}

\\pagestyle{empty}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\\begin{document}

\\makefullcoverpage{\\adsphdspinewidth}{}

\\newlength{\\testje}
\\setlength{\\testje}{10mm}

\\mbox{}
\\newpage
\\subsection*{Used settings:}
\\begin{itemize}
	\\item Spine width: \\printlength{\\adsphdspinewidth}
	\\item Left bleed: \\printlength{\\lbleed}
	\\item Right bleed: \\printlength{\\rbleed}
	\\item Paper width: \\printlength{\\adsphdpaperwidth}
	\\item Paper height: \\printlength{\\adsphdpaperheight}
	\\item Text width: \\printlength{\\textwidth}
	\\item Text height: \\printlength{\\textheight}
\\end{itemize}

\\end{document}
""")

    print("Written cover to cover.tex")
    newsettings = settings.copy()
    newsettings.basename = 'cover'
    apps.pdflatex.run(newsettings, 'Running Latex failed')


@target()
def newchapter():
	"""Create the necessary files for a new chapter."""
	chaptername = ""
	validchaptername = re.compile(r'^[a-zA-Z0-9_.]+$')
	while validchaptername.match(chaptername) == None:
		chaptername = input("New chapter file name (only a-z, A-Z, 0-9 or _): ")
	newdirpath = os.path.join(settings.chaptersdir, chaptername)
	print("Creating new directory: "+newdirpath)
	if not os.path.exists(newdirpath):
		os.makedirs(newdirpath)
	newfilepath = os.path.join(newdirpath,chaptername+".tex")
	print("Creating new tex-file: "+newfilepath)
	newfile = open(newfilepath, 'w')
	print("% !TeX root = ../../"+settings.mainfile, file=newfile)
	print("\\chapter{This is "+chaptername+"}\\label{ch:"+chaptername+"}\n", file=newfile)
	print("\n\\ldots\n\n\n\n\
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n\
% Keep the following \\cleardoublepage at the end of this file, \n\
% otherwise \\includeonly includes empty pages.\n\
\\cleardoublepage\n", file=newfile)
	newfile.close()

@target()
def view():
	"""Open the generated pdf file in a pdf viewer."""
	print("Opening "+settings.pdffile)
	apps.pdfviewer.run(settings, 'Opening pdf failed.')

@target()
def targets():
	"""Print overview of available targets."""
	print("Targets:")
	targetdocs = [(target,f.__doc__) for (target,f) in  knowntargets.items()]
	maxl = max((len(t) for (t,d) in targetdocs))
	targetdocs.sort()
	for (target,doc) in targetdocs:
		s = "- {:<"+str(maxl)+"}   {}"
		if doc == None:
			doc = ''
		print(s.format(target,doc))

## AUXILIARY ##

def testSettings():
	"""Verify whether run.py is using the expected settings based on
	   thesis.tex.
	"""
	allok = True
	allok = allok and testBiblatex()
	allok = allok and testNomenclature()
	allok = allok and testGlossary()
	return allok


def testBiblatex():
	"""Test whether the main tex file includes biblatex and if this is
	   consistent with the settings in run.py
	"""
	global usebiblatex
	allok = True
	isusingbiblatex = False
	# pattern = re.compile(r'^\\documentclass.*biblatex*.*$')
	pattern = re.compile(r'^\s*[^%].*{biblatex}')
	with open(settings.mainfile, 'r') as f:
		for line in f:
			if pattern.search(line) != None:
				isusingbiblatex = True
				if not settings.usebiblatex:
					print("WARNING: It appears you are using biblatex while this setting in run.py is set to false.\n")
					allok = False
					# settings.usebiblatex = True
					return allok
	if not isusingbiblatex and settings.usebiblatex:
		print("WARNING: It appears you are not using biblatex while this setting in run.py is set to true.\n")
		# settings.usebiblatex = False
		allok = False
	return allok


def testNomenclature():
	"""Check whether the nomenclature settings are consistent."""
	allok = True
	texfile = open(settings.mainfile, 'r')
	pattern = re.compile(r'^\s*\\usepackage.*{nomencl}.*')
	found = False
	for line in texfile:
		if pattern.search(line) != None:
			found = True
	if not found and makenomenclature:
		print("\nWARNING: Trying to build the nomenclature but you have not include the nomencl Latex package.\n")
		allok = False
	if found and not settings.makenomenclature:
		print("\nWARNING: You have included the nomencl Latex package but in the run.py script this step is not activated.\n")
		allok = False
	return allok


def testGlossary():
	"""Check whether the glossaries settings are consistent."""
	allok = True
	texfile = open(settings.mainfile, 'r')
	pattern = re.compile(r'^\s*\\usepackage.*{glossaries.*')
	found = False
	for line in texfile:
		if pattern.search(line) != None:
			found = True
	if not found and settings.makeglossary:
		print("\nWARNING: Trying to build the glossary but you have not include the glossaries Latex package.\n")
		allok = False
	if found and not settings.makeglossary:
		print("\nWARNING: You have included the glossary Latex package but in the run.py script this step is not activated.\n")
		allok = False
	return allok


## APPLICATION ##

class App:
	def __init__(self, b, o, v=0):
		self.binary = b
		self.options = o
		self.verbose = v

	def run(self, settings, errmsg):
		""" Run the command for the given settings.
			Required settings:
				- basename
				- cleanfiles
		
			:returns: Return code
		"""
		returncode = 1
		try:
			cmd = self.options.format(**settings.items())
			args = shlex.split(cmd)
			print("Running: "+self.binary+" "+" ".join(args))
			if not dry:
				returncode = check_call([self.binary] + args)
		except CalledProcessError as err:
			print(err)
			print(sys.argv[0].split("/")[-1] + ": "+errmsg+" (exitcode "+str(err.returncode)+")", file=sys.stderr)
			sys.exit(1)
		return returncode

## COMMAND LINE INTERFACE ##

class Usage(Exception):
	def __init__(self, msg):
		self.msg = msg

def main(argv=None):
	global verbose
	global dry

	parser = argparse.ArgumentParser(
		    description='''
Naive compilation script for the ADSPhD class. No file dependency checks
are performed. Use TeXnicCenter, Texmaker, latexmk, rubber, SCons or
make for such a feature.''',
		    epilog='''
Settings: Open run.py with a text editor and change values in the settings 
definition
		    ''')
	parser.add_argument('--verbose', '-v', action='count',      help='Verbose output')
	parser.add_argument('--targets', '-T', action='store_true', help='Print available targets')
	parser.add_argument('--dry', '-d',     action='store_true', help='Dry run to see commands without executing them')
	parser.add_argument('target',          nargs='*',           help='Targets')

	args = parser.parse_args(argv)

	if args.verbose is not None:
	    verbose = args.verbose
	dry = args.dry

	if args.targets:
		targets()
		return

	initapplications()
	
	if len(args.target) == 0:
		print("No targets given, using default target: compile")
		compile()

	for target in args.target:
		print("Target: "+target)
		if target in knowntargets:
			knowntargets[target]()
		else:
			print("Unknown target")
	


if __name__ == "__main__":
	sys.exit(main())


